Cantor meets Scott: Semantic Foundations for Probabilistic Networks

ProbNetKAT is a probabilistic extension of NetKAT with a denotational semantics based on Markov kernels. The language is expressive enough to generate continuous distributions, which raises the question of how to compute effectively in the language. This paper gives an new characterization of ProbNetKAT's semantics using domain theory, which provides the foundation needed to build a practical implementation. We show how to use the semantics to approximate the behavior of arbitrary ProbNetKAT programs using distributions with finite support. We develop a prototype implementation and show how to use it to solve a variety of problems including characterizing the expected congestion induced by different routing schemes and reasoning probabilistically about reachability in a network.

==> figures/common.py <==
#!/usr/bin/python
import sys
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as pp
import numpy as np

def setupMPPDefaults():
    pp.rcParams['font.size'] = 20
    pp.rcParams['mathtext.default'] = 'regular'
    pp.rcParams['ytick.labelsize'] = 24
    pp.rcParams['xtick.labelsize'] = 20
    pp.rcParams['legend.fontsize'] = 20
    pp.rcParams['lines.markersize'] = 16
    pp.rcParams['axes.titlesize'] = 24
    pp.rcParams['axes.labelsize'] = 24
    pp.rcParams['pdf.fonttype'] = 42
    pp.rcParams['ps.fonttype'] = 42

algs = ['ECMP', 'Raecke', 'KSP', 'Multi']

def gen_label (scm):
    if scm == "Raecke":
        return r"""$R\"acke$"""
    else:
        return scm

def getLineMarkersDict():
   return {
           'ECMP'   : 'o',
           'KSP'    : '^',
           'Multi'  : '.',
           'Raecke' : 'x',
           'RW'     : 'v',
           'SPF'    : 'd',
           }

def getLineMEWDict():
   return {
           'ECMP'   : 4,
           'KSP'    : 4,
           'Multi'  : 4,
           'Raecke' : 6,
           'RW'     : 4,
           'SPF'    : 4,
           }

def getLineColorsDict():
    return {
           'ECMP'   : 'coral',
           'KSP'    : 'blue',
           'Multi'  : 'magenta',
           'Raecke' : 'green',
           'RW'     : 'black',
           'SPF'    : 'darkcyan',
           }

def getLineFormatsDict():
    return {
           'ECMP'   : '--',
           'KSP'    : '--',
           'Multi'  : '--',
           'Raecke' : '--',
           'RW'     : '--',
           'SPF'    : '--',
           }

file_columns = {
        "Throughput" : 0,
        "Max Congestion" : 1,
        "Mean Latency" : 2,
        }

data_dir = './'

file_names = {
        'ECMP':'distributedECMP.dat',
        'KSP':'centralizedKSP.dat',
        'Multi':'distributedKSP.dat',
        'Raecke':'centralizedRaecke.dat',
        'RW':'distributedRW.dat',
        'SPF':'distributedSPF.dat',
        }

def parse_data (file_name):
    data = dict()
    with open(file_name) as f:
        for line in f.readlines():
            if line[0] == "#":
                continue
            else:
                tokens = line.split()
                if len(tokens) <= 1:
                    continue
                iternum = int(tokens[0])
                stats = [float(v) for v in tokens[1:]]
                data[iternum] = stats
    return data

def plot_cdf (scm_data, plot_dir, metric, max_iters):
    setupMPPDefaults()
    fmts = getLineFormatsDict()
    mrkrs = getLineMarkersDict()
    mews = getLineMEWDict()
    colors = getLineColorsDict()
    fig = pp.figure(figsize=(7,5))
    ax = fig.add_subplot(111)

    column = file_columns.get(metric)
    scm_metric_data = dict()
    for scm, iter_stats in scm_data.iteritems():
        scm_metric_data[scm] = dict()
        for i,stats in iter_stats.iteritems():
           scm_metric_data[scm][i] = stats[column]
    for scm, metric_list in sorted(scm_metric_data.iteritems()):
        xs =  sorted(metric_list.keys())
        ys = [metric_list[i] for i in xs]
        ax.plot((xs[-1], xs[-1]), (ys[-1], ys[-1]), linestyle=':',
                color=colors[scm])
        ax.errorbar(xs, ys,
                label=gen_label(scm),
                marker=mrkrs[scm],
                markevery=2,
                markerfacecolor=colors[scm],
                linewidth=4,
                linestyle=fmts[scm],
                color=colors[scm],
                mew=mews[scm],
                markeredgecolor=colors[scm])
    ax.set_xlabel("Iterations")
    pp.xlim(1,max_iters)
    ymin, ymax = pp.ylim()
    if ymax >= 1.1 and ymax < 10:
        ymax = 6
    elif ymax >= 0.78 and ymax < 1.1:
        ymax = 1.05
    elif ymax >= 0.73 and ymax < 0.78:
        ymax = 0.8
    else:
        ymax = 0.58
    pp.ylim(ymin, ymax)
    ax.set_ylabel(metric)
    ax.legend(loc=4, borderaxespad=0., fancybox=True)
    #ax.spines['right'].set_visible(False)
    #ax.spines['top'].set_visible(False)
    #ax.yaxis.set_ticks_position('left')
    #ax.xaxis.set_ticks_position('bottom')
    pp.tight_layout()
    pp.savefig(plot_dir + metric + "-line.pdf")


def plot_bar (scm_list, scm_data, plot_dir, metric, n):
    setupMPPDefaults()
    colors = getLineColorsDict()
    fig = pp.figure(figsize=(6,5))
    ax = fig.add_subplot(111)
    bar_width = 0.5
    column = file_columns.get(metric)
    n_groups = len(scm_data)
    metric_val = [scm_data[scm][n][column] for scm in scm_list]
    index = np.arange(n_groups)
    ax.bar(index, metric_val, bar_width, color=[colors[x] for x in scm_list], align='center')
    ax.set_ylabel(metric)
    pp.xticks(index, [gen_label(x) for x in scm_list])
    pp.tight_layout()
    pp.savefig(plot_dir + metric + "-bar.pdf")



==> figures/plot_4cycle_intro.py <==
#!/usr/bin/python
import sys
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as pp
import numpy as np
from common import *

num_iters = 6
iter_for_bar = num_iters - 1

if __name__ == "__main__":
    if len(sys.argv) < 2:
        print "Usage: " + sys.argv[0] + " path_to_data_dir"
    else:
        data = dict()
        scm_list = ['SPF', 'ECMP']
        for scm in scm_list:
            file_name = file_names[scm]
            data[scm] = parse_data(data_dir + sys.argv[1] + "/" + file_name)
        for metric in file_columns.keys():
            plot_cdf (data, data_dir + sys.argv[1] + "/", metric, num_iters)
            plot_bar (scm_list, data, data_dir + sys.argv[1] + "/", metric, iter_for_bar)



==> figures/plot_abilene.py <==
#!/usr/bin/python
import sys
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as pp
import numpy as np
from common import *

max_iters = 13

if __name__ == "__main__":
    if len(sys.argv) < 2:
        print "Usage: " + sys.argv[0] + " path_to_data_dir"
    else:
        data = dict()
        scm_list = ['ECMP', 'KSP', 'Multi', 'Raecke']
        for scm in scm_list:
            file_name = file_names[scm]
            data[scm] = parse_data(data_dir + sys.argv[1] + "/" + file_name)
        for metric in file_columns.keys():
            plot_cdf (data, data_dir + sys.argv[1] + "/", metric, max_iters)



==> figures/plot_heatmap.py <==
#!/usr/bin/python
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as pp
import numpy as np

cdict = {'red':  ((0.0, 1.0, 1.0),
                   (0.25, 1.0, 1.0),
                   (0.5, 1.0, 1.0),
                   (0.75, 0.9, 0.9),
                   (1.0, 0.8, 0.8)),

         'green': ((0.0, 1.0, 1.0),
                   (0.25, 0.4, 0.4),
                   (0.5, 0.2, 0.2),
                   (0.75, 0.2, 0.2),
                   (1.0, 0.0, 0.0)),

         'blue':  ((0.0, 1.0, 1.0),
                   (0.25, 0.4, 0.4),
                   (0.5, 0.2, 0.2),
                   (0.75, 0.2, 0.2),
                   (1.0, 0.0, 0.0))
        }
pp.register_cmap(name='custom', data=cdict)

def setupMPPDefaults():
    pp.rcParams['font.size'] = 20
    pp.rcParams['mathtext.default'] = 'regular'
    pp.rcParams['ytick.labelsize'] = 24
    pp.rcParams['xtick.labelsize'] = 20
    pp.rcParams['legend.fontsize'] = 20
    pp.rcParams['lines.markersize'] = 12
    pp.rcParams['axes.titlesize'] = 24
    pp.rcParams['axes.labelsize'] = 24
    pp.rcParams['image.cmap'] = 'custom'
    pp.rcParams['pdf.fonttype'] = 42
    pp.rcParams['ps.fonttype'] = 42



setupMPPDefaults()


column_labels = [str(i+1) for i in range(12)]
row_labels = [str(i+1) for i in range(12)]

dmatrix = [[0 for x in range(12)] for y in range(12)]
with open("abilene.txt") as f:
    line = f.readlines()[20]
    dems = [float(x) * 8/100/100000 for x in line.split()]
    for src in range(1,13):
        for dst in range(1,13):
            if src != dst:
                dmatrix[src-1][dst-1] = dems[(src-1)*12 + (dst-1)]
    data = np.array(dmatrix)

fig = pp.figure(figsize=(7,5))
ax = fig.add_subplot(111)
#fig, ax = pp.subplots()
heatmap = ax.pcolor(data, cmap='Reds')

ax.set_yticks(np.arange(data.shape[0])+0.5, minor=False)
ax.set_xticks(np.arange(data.shape[1])+0.5, minor=False)

ax.set_xticklabels(row_labels, minor=False)
ax.set_yticklabels(column_labels, minor=False)
ax.set_xlabel("source")
ax.set_ylabel("destination")
clb = fig.colorbar(heatmap, ax=ax)
clb.set_label('Mbps')
pp.savefig('heatmap.pdf', bbox_inches='tight')


==> figures/plot_loop.py <==
#!/usr/bin/python
import sys
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as pp
import numpy as np
from common import *

max_iters = 15

if __name__ == "__main__":
    if len(sys.argv) < 2:
        print "Usage: " + sys.argv[0] + " path_to_data_dir"
    else:
        data = dict()
        scm_list = ['ECMP', 'RW']
        for scm in scm_list:
            file_name = file_names[scm]
            data[scm] = parse_data(data_dir + sys.argv[1] + "/" + file_name)
        for metric in file_columns.keys():
            plot_cdf (data, data_dir + sys.argv[1] + "/", metric, max_iters)



==> figures/regenerate_plots.sh <==
#!/bin/sh
rm ./common.pyc
echo "Intro..."
python ./plot_4cycle_intro.py ./15iter/4cycle_intro/
echo "Intro...link failure"
python ./plot_4cycle_intro.py ./15iter/4cycle_intro_break_1_2/
echo "Abilene..."
python ./plot_abilene.py ./15iter/abilene/
echo "Abilene... link failure"
python ./plot_abilene.py ./15iter/abilene_fail_0.1/
echo "Random walk... throughput convergence"
python ./plot_loop.py ./15iter/4cycle_loop/
echo "Heatmap..."
python ./plot_heatmap.py
echo "Done."

